ECI: a Customizable Cache Coherency Stack for Hybrid FPGA-CPU Architectures

Unlike other accelerators, FPGAs are capable of supporting cache coherency, thereby turning them into a more powerful architectural option than just a peripheral accelerator. However, most existing deployments of FPGAs are either non-cache coherent or support only an asymmetric design where cache coherency is controlled from the CPU. Taking advantage of a recently released two socket CPU-FPGA architecture, in this paper we describe ECI, a flexible implementation of cache coherency on the FPGA capable of supporting both symmetric and asymmetric protocols. ECI is open and customizable, given applications the opportunity to fully interact with the cache coherency protocol, thereby opening up many interesting system design and research opportunities not available in existing designs. Through extensive microbenchmarks we show that ECI exhibits highly competitive performance and discuss in detail one use-case illustrating the benefits of having an open cache coherency stack on the FPGA.

==> figures/draw_scripts/kv_process_rate.py <==
import numpy as np
import sys
import matplotlib.pyplot as plt
import matplotlib
import math
import itertools


def draw(t_cpu, t_fpga, fig_path=None):
    plt.rcParams["font.size"] = 9
    plt.rcParams["font.weight"] = 'regular'
    plt.rcParams["font.family"] = 'serif'
    plt.rcParams["font.serif"] = 'Linux Libertine O'

    lw= 0.75
    ms= 8

    thread_num = np.array([1, 2, 4, 8, 16, 24, 32, 48])

    fig, ax = plt.subplots(figsize=(3.14,2.5))
    ax.set_xlim(1, 48)
    ax.set_ylim(0, 22.5)

    total_entry = 5120000
    col_sel = (1, 5, 9)
    link_len = np.array([1, 16, 128])

    cpu_thr = total_entry*128/t_cpu[:, col_sel]/1000
    fpga_thr = total_entry*128/t_fpga[:, col_sel]/1000

    marker = itertools.cycle(('+', '.', '*', 'v', '^', 's', '<', '>'))

    cpu_curves=[]
    for ii in range(len(col_sel)):
        label_name = 'CPU L=' + str(link_len[ii])
        cpu_curves+= \
            ax.plot(thread_num, cpu_thr[:, ii], label=label_name,
                    marker=next(marker),markerfacecolor='none',
                    linewidth=lw, markersize=ms, clip_on=False)

    fpga_curves=[]
    for ii in range(len(col_sel)):
        label_name = 'FPGA L=' + str(link_len[ii])
        fpga_curves+= \
            ax.plot(thread_num, fpga_thr[:, ii], label=label_name,
                    marker=next(marker), markerfacecolor='none',
                    linewidth=lw, markersize=ms, clip_on=False)

    cpu_labels= [l.get_label() for l in cpu_curves]
    cpu_legend= \
        ax.legend(cpu_curves, cpu_labels, loc='upper left',
                  ncol=1, prop={"size": 8}, frameon=False)
    ax.add_artist(cpu_legend)

    fpga_labels= [l.get_label() for l in fpga_curves]
    ax.legend(fpga_curves, fpga_labels, loc=(0.55,0.0),
              ncol=1, prop={"size": 8}, frameon=False)

    ax.set_xlabel('Threads')
    ax.set_ylabel('DRAM BW (GB/s)')
    ax.grid(linestyle='--', linewidth=0.5)
    ax.set_xticks(np.array([1,8,16,32, 48]))

    axr = ax.twinx()
    ybottom, ytop = ax.get_ylim()
    axr.set_ylim(ybottom/128*1000,ytop/128*1000)
    axr.set_ylabel('Scan rate (M item/s)',
                   rotation=-90, rotation_mode='anchor',
                   ha='center', va='baseline')

    fig.show()
    fig.savefig(fig_path, bbox_inches='tight', pad_inches = 0)


def main():
    data_cpu_in = sys.argv[1]
    data_fpga_in = sys.argv[2]
    fig_name = sys.argv[3]

    t_cpu =  np.genfromtxt(data_cpu_in, delimiter=',')[1:,:].astype(int)
    t_fpga =  np.genfromtxt(data_fpga_in, delimiter=',')[1:,:].astype(int)

    draw(t_cpu, t_fpga, fig_name)


if __name__ == '__main__':
    main()


==> figures/draw_scripts/kv_query_rate.py <==
import numpy as np
import sys
import matplotlib.pyplot as plt
import matplotlib
import math
import itertools


def draw(t_cpu, t_fpga, fig_path=None):
    plt.rcParams["font.size"] = 13
    plt.rcParams["font.weight"] = 'bold'

    thread_num = np.array([1, 2, 4, 8, 16, 24, 32, 48])

    fig, ax = plt.subplots()

    total_entry = 5120000
    col_sel = (1, 5, 9)
    link_len = np.array([1, 16, 128])

    cpu_query = total_entry/link_len/t_cpu[:, col_sel]
    fpga_query = total_entry/link_len/t_fpga[:, col_sel]

    marker = itertools.cycle(('+', '.', '*', 'v', '^', 's', '<', '>'))

    for ii in range(len(col_sel)):
        label_name = 'CPU (link=' + str(link_len[ii]) + ')'
        ax.plot(thread_num, cpu_query[:, ii], label=label_name, marker=next(marker),markerfacecolor='none', linewidth=1, markersize=15)

    for ii in range(len(col_sel)):
        label_name = 'FPGA (link=' + str(link_len[ii]) + ')'
        ax.plot(thread_num, fpga_query[:, ii], label=label_name, marker=next(marker), markerfacecolor='none', linewidth=1, markersize=10)

    ax.legend(loc='center right', ncol=1, prop={"weight": 'bold', "size": 10}, edgecolor='black', fancybox=False, framealpha=0.3)
    ax.set_xlabel('Number of Thread', fontweight='bold')
    ax.set_ylabel('Million Queries per Second', fontweight='bold')
    ax.grid(linestyle='--', linewidth=0.5)
    ax.set_xticks(np.array([1,8,16,32, 48]))

    ratio = 1.5
    xleft, xright = ax.get_xlim()
    ybottom, ytop = ax.get_ylim()
    ax.set_aspect(abs((xright - xleft) / (ybottom - ytop)) * ratio)

    fig.show()
    fig.savefig(fig_path, bbox_inches='tight')


def main():
    data_cpu_in = sys.argv[1]
    data_fpga_in = sys.argv[2]
    fig_name = sys.argv[3]

    t_cpu =  np.genfromtxt(data_cpu_in, delimiter=',')[1:,:].astype(int)
    t_fpga =  np.genfromtxt(data_fpga_in, delimiter=',')[1:,:].astype(int)

    draw(t_cpu, t_fpga, fig_name)


if __name__ == '__main__':
    main()


==> figures/draw_scripts/regex_loc.py <==
import numpy as np
import sys
import matplotlib.pyplot as plt
import matplotlib.ticker as mtick
import math
import csv
import itertools



def draw(t_l1, t_l2, fig_path=None):
    plt.rcParams["font.size"] = 9
    plt.rcParams["font.weight"] = 'regular'
    plt.rcParams["font.family"] = 'serif'
    plt.rcParams["font.serif"] = 'Linux Libertine O'

    lw= 0.75
    ms= 8

    selectivity = 0.1
    num_reuse = t_l1[:, 0]
    num_items = 5120000 * selectivity
    num_query = num_items * (num_reuse + 1)

    fig, ax = plt.subplots(figsize=(3.14,1.5))
    ax.set_ylim(0, 80)
    ax.set_xlim(0, 128)
    ax.set_xticks(np.array([0, 16, 32, 64, 128]))

    x = num_reuse
    y_query_per_sec_l1 = num_query / t_l1[:, 1] # Mega query per second (time is in micro second)
    y_query_per_sec_l2 = num_query / t_l2[:, 1]

    marker = itertools.cycle(('+', '.', '*', 'v', '^', 's', '<', '>'))

    label_name = "Rate w/L1 hits"
    color = next(ax._get_lines.prop_cycler)['color']
    L1_curve= \
        ax.plot(x, y_query_per_sec_l1, color=color, label=label_name,
                marker=next(marker), markerfacecolor='none',
                linewidth=lw, markersize=ms, clip_on=False)
    label_name = "Rate w/L2 hits"
    color = next(ax._get_lines.prop_cycler)['color']
    L2_curve= \
        ax.plot(x, y_query_per_sec_l2, color=color, label=label_name,
                marker=next(marker), markerfacecolor='none',
                linewidth=lw, markersize=ms, clip_on=False)

    ax.set_xlabel('Cache size/Reuse distance')
    ax.set_ylabel('Results (M/s)')
    ax.grid(linestyle='--', linewidth=0.5)

    axr = ax.twinx()
    axr.set_ylim(0,100)
    l2_miss_rate = t_l2[:,2] / num_query
    color = next(ax._get_lines.prop_cycler)['color']
    label_name = "L2 miss rate"
    L2_miss_curve= \
        axr.plot(x, l2_miss_rate*100, color=color, label=label_name,
                 marker=next(marker), markerfacecolor='none',
                 linewidth=lw, markersize=ms, clip_on=False)
    axr.set_ylabel('L2 miss rate (%)', rotation=-90, rotation_mode='anchor',
                   ha='center', va='baseline')

    curves= L1_curve + L2_curve + L2_miss_curve
    labels= [l.get_label() for l in curves]
    ax.legend(curves, labels, loc=(0.55,0.30), ncol=1,
              prop={"size" : 8}, frameon=False, fancybox=False)

    fig.show()
    fig.savefig(fig_path, bbox_inches='tight', pad_inches = 0)


def main():
    fname_l1 = sys.argv[1]
    fname_l2 = sys.argv[2]
    fig_name = sys.argv[3]
    # with open(fname_l1, 'r') as f_csv:
    #     csv_rd = csv.reader(f_csv, delimiter = ',')
    #     title = next(csv_rd)
    t_l1 = np.genfromtxt(fname_l1, delimiter=',')[1:,:].astype(int)
    t_l2 = np.genfromtxt(fname_l2, delimiter=',')[1:, :].astype(int)

    draw(t_l1, t_l2, fig_name)

if __name__ == '__main__':
    main()


==> figures/draw_scripts/regex_process_rate.py <==
import numpy as np
import sys
import matplotlib.pyplot as plt
import matplotlib
import math
import itertools
from util import adjustFigAspect


def draw(t_cpu, t_fpga, fig_path=None):
    plt.rcParams["font.size"] = 9
    plt.rcParams["font.weight"] = 'normal'
    plt.rcParams["font.family"] = 'serif'
    plt.rcParams["font.serif"] = 'Linux Libertine O'

    lw= 0.75
    ms= 8

    thread_num = np.array([1, 2, 4, 8, 16, 24, 32, 48])

    fig= plt.figure(figsize=(3.14,2.5))
    gs= fig.add_gridspec(2, 1, hspace=0.1, height_ratios=[2,1])
    ax_top, ax_bot= gs.subplots(sharex=True)

    total_entry = 5120000
    col_sel = (1, 2, 6)
    selectivity = np.array([0.01, 0.1, 1.0])

    cpu_thr = total_entry*128/t_cpu[:, col_sel]/1000
    fpga_thr = total_entry*128/t_fpga[:, col_sel]/1000

    cpu_query = total_entry*selectivity/t_cpu[:, col_sel]
    fpga_query = total_entry*selectivity/t_fpga[:, col_sel]

    ax_top.set_ylim(0, 35)
    ax_bot.set_ylim(0, 60)
    ax_bot.set_xlim(1, 48)

    marker = itertools.cycle(('+', '.', '*', 'v', '^', 's', '<', '>'))

    for ii in range(len(col_sel)):
        label_name = 'CPU ' + str(int(selectivity[ii]*100)) + '%'
        this_marker= next(marker)
        ax_top.plot(thread_num, cpu_thr[:, ii], label=label_name,
                    marker=this_marker, markerfacecolor='none',
                    linewidth=lw, markersize=ms, clip_on=False)
        ax_bot.plot(thread_num, cpu_query[:, ii], label=label_name,
                    marker=this_marker, markerfacecolor='none',
                    linewidth=lw, markersize=ms)

    for ii in range(len(col_sel)):
        label_name = 'FPGA ' + str(int(selectivity[ii] * 100)) + '%'
        this_marker= next(marker)
        ax_top.plot(thread_num, fpga_thr[:, ii], label=label_name,
                    marker=this_marker, markerfacecolor='none',
                    linewidth=lw, markersize=ms, clip_on=False)
        ax_bot.plot(thread_num, fpga_query[:, ii], label=label_name,
                    marker=this_marker, markerfacecolor='none',
                    linewidth=lw, markersize=ms)

    ax_top.label_outer()
    ax_bot.label_outer()

    ax_top.legend(loc='best', ncol=2, prop={"size": 8}, frameon=False)
    ax_bot.set_xlabel('Threads')
    ax_top.set_ylabel('DRAM BW (GB/s)')
    ax_bot.set_ylabel('Results (M/s)')
    ax_top.grid(linestyle='--', linewidth=0.5)
    ax_bot.grid(linestyle='--', linewidth=0.5)
    ax_bot.set_xticks(np.array([1,8,16,32, 48]))

    axr_top = ax_top.twinx()
    ybottom, ytop = ax_top.get_ylim()
    axr_top.set_ylim(ybottom/128*1000,ytop/128*1000)
    axr_top.set_ylabel('Scan rate (M item/s)', rotation=-90,
                       rotation_mode='anchor', ha='center', va='baseline')

    fig.show()
    fig.savefig(fig_path, bbox_inches='tight', pad_inches = 0)


def main():
    data_cpu_in = sys.argv[1]
    data_fpga_in = sys.argv[2]
    fig_name = sys.argv[3]

    t_cpu =  np.genfromtxt(data_cpu_in, delimiter=',')[1:,:].astype(int)
    t_fpga =  np.genfromtxt(data_fpga_in, delimiter=',')[1:,:].astype(int)

    draw(t_cpu, t_fpga, fig_name)


if __name__ == '__main__':
    main()


==> figures/draw_scripts/regex_query_rate.py <==
import numpy as np
import sys
import matplotlib.pyplot as plt
import matplotlib
import math
import itertools
from util import adjustFigAspect


def draw(t_cpu, t_fpga, fig_path=None):
    plt.rcParams["font.size"] = 10
    plt.rcParams["font.weight"] = 'bold'

    thread_num = np.array([1, 2, 4, 8, 16, 24, 32, 48])

    fig, ax = plt.subplots()

    total_entry = 5120000
    col_sel = (1, 2)
    selectivity = np.array([0.01, 0.1])

    cpu_query = total_entry*selectivity/t_cpu[:, col_sel]
    fpga_query = total_entry*selectivity/t_fpga[:, col_sel]

    marker = itertools.cycle(('+', '.', '*', 'v', '^', 's', '<', '>'))

    for ii in range(len(col_sel)):
        label_name = 'CPU (' + str(int(selectivity[ii] * 100)) + '% match)'
        ax.plot(thread_num, cpu_query[:, ii], label=label_name, marker=next(marker), markerfacecolor='none', linewidth=1, markersize=15)

    for ii in range(len(col_sel)):
        label_name = 'FPGA (' + str(int(selectivity[ii] * 100)) + '% match)'
        ax.plot(thread_num, fpga_query[:, ii], label=label_name, marker=next(marker), markerfacecolor='none', linewidth=1, markersize=10)

    # ax.legend(loc='best', ncol=1, prop={"weight": 'bold', "size": 10}, edgecolor='black', fancybox=False, framealpha=0.3)
    ax.set_xlabel('Number of Thread', fontweight='bold')
    ax.set_ylabel('Million Queries per Second', fontweight='bold')
    ax.grid(linestyle='--', linewidth=0.5)
    ax.set_xticks(np.array([1,8,16,32, 48]))

    adjustFigAspect(fig, aspect=0.6)
    fig.show()
    fig.savefig(fig_path, bbox_inches='tight', pad_inches = 0)


def main():
    data_cpu_in = sys.argv[1]
    data_fpga_in = sys.argv[2]
    fig_name = sys.argv[3]

    t_cpu =  np.genfromtxt(data_cpu_in, delimiter=',')[1:,:].astype(int)
    t_fpga =  np.genfromtxt(data_fpga_in, delimiter=',')[1:,:].astype(int)

    draw(t_cpu, t_fpga, fig_name)


if __name__ == '__main__':
    main()


==> figures/draw_scripts/sel_process_rate.py <==
import numpy as np
import sys
import matplotlib.pyplot as plt
import matplotlib
import math
import itertools
from util import adjustFigAspect

def draw(t_cpu, t_fpga, fig_path=None):
    plt.rcParams["font.size"] = 9
    plt.rcParams["font.weight"] = 'normal'
    plt.rcParams["font.family"] = 'serif'
    plt.rcParams["font.serif"] = 'Linux Libertine O'

    lw= 0.75
    ms= 7

    thread_num = np.array([1, 2, 4, 8, 16, 24, 32, 48])

    fig= plt.figure(figsize=(3.14,2.5))
    gs= fig.add_gridspec(2, 1, hspace=0.1, height_ratios=[2,1])
    ax_top, ax_bot= gs.subplots(sharex=True)

    total_entry = 5120000
    col_sel = (3, 5, 9)
    selectivity = np.array([0.01, 0.1, 1.0])

    cpu_thr = total_entry*128/t_cpu[:, col_sel]/1000
    fpga_thr = total_entry*128/t_fpga[:, col_sel]/1000

    cpu_query = total_entry*selectivity/t_cpu[:, col_sel]
    fpga_query = total_entry*selectivity/t_fpga[:, col_sel]

    ax_top.set_ylim(0, 40)
    ax_bot.set_ylim(0, 200)
    ax_bot.set_xlim(1, 48)

    marker = itertools.cycle(('+', '.', '*', 'v', '^', 's', '<', '>'))

    for ii in range(len(col_sel)):
        label_name = 'CPU ' + str(int(selectivity[ii]*100)) + '%'
        this_marker= next(marker)
        ax_top.plot(thread_num, cpu_thr[:, ii], label=label_name,
                    marker=this_marker, markerfacecolor='none',
                    linewidth=lw, markersize=ms, clip_on=False)
        ax_bot.plot(thread_num, cpu_query[:, ii], label=label_name,
                    marker=this_marker, markerfacecolor='none',
                    linewidth=lw, markersize=ms)

    for ii in range(len(col_sel)):
        label_name = 'FPGA ' + str(int(selectivity[ii] * 100)) + '%'
        this_marker= next(marker)
        ax_top.plot(thread_num, fpga_thr[:, ii], label=label_name,
                    marker=this_marker, markerfacecolor='none',
                    linewidth=lw, markersize=ms, clip_on=False)
        ax_bot.plot(thread_num, fpga_query[:, ii], label=label_name,
                    marker=this_marker, markerfacecolor='none',
                    linewidth=lw, markersize=ms)

    ax_top.label_outer()
    ax_bot.label_outer()

    ax_top.legend(loc=(0.4,0.18), ncol=2, prop={"size": 7}, frameon=False,
                  columnspacing=0.1, labelspacing=0.3)
    ax_bot.set_xlabel('Threads')
    ax_top.set_ylabel('DRAM BW (GB/s)')
    ax_bot.set_ylabel('Results (M/s)')
    ax_top.grid(linestyle='--', linewidth=0.5)
    ax_bot.grid(linestyle='--', linewidth=0.5)
    ax_bot.set_xticks(np.array([1,8,16,32,48]))

    axr_top = ax_top.twinx()
    ybottom, ytop = ax_top.get_ylim()
    axr_top.set_ylim(ybottom/128*1000,ytop/128*1000)
    axr_top.set_ylabel('Scan rate (M item/s)', rotation=-90,
                       rotation_mode='anchor', ha='center', va='baseline')

    fig.show()
    fig.savefig(fig_path, bbox_inches='tight', pad_inches = 0)


def main():
    data_cpu_in = sys.argv[1]
    data_fpga_in = sys.argv[2]
    fig_name = sys.argv[3]

    t_cpu =  np.genfromtxt(data_cpu_in, delimiter=',')[1:,:].astype(int)
    t_fpga =  np.genfromtxt(data_fpga_in, delimiter=',')[1:,:].astype(int)

    draw(t_cpu, t_fpga, fig_name)


if __name__ == '__main__':
    main()


==> figures/draw_scripts/sel_query_rate.py <==
import numpy as np
import sys
import matplotlib.pyplot as plt
import matplotlib
import math
import itertools
from util import adjustFigAspect


def draw(t_cpu, t_fpga, fig_path=None):
    plt.rcParams["font.size"] = 10
    plt.rcParams["font.weight"] = 'bold'

    thread_num = np.array([1, 2, 4, 8, 16, 24, 32, 48])

    fig, ax = plt.subplots()

    total_entry = 5120000
    col_sel = (3, 5)
    selectivity = np.array([0.01, 0.1])

    cpu_query = total_entry*selectivity/t_cpu[:, col_sel]
    fpga_query = total_entry*selectivity/t_fpga[:, col_sel]

    marker = itertools.cycle(('+', '.', '*', 'v', '^', 's', '<', '>'))

    for ii in range(len(col_sel)):
        label_name = 'CPU (sel=' + str(int(selectivity[ii]*100)) + '%)'
        ax.plot(thread_num, cpu_query[:, ii], label=label_name, marker=next(marker),markerfacecolor='none', linewidth=1, markersize=15)

    for ii in range(len(col_sel)):
        label_name = 'FPGA (sel=' + str(int(selectivity[ii] * 100)) + '%)'
        ax.plot(thread_num, fpga_query[:, ii], label=label_name, marker=next(marker), markerfacecolor='none', linewidth=1, markersize=10)

    # ax.legend(loc='center right', ncol=1, prop={"weight": 'bold', "size": 10}, edgecolor='black', fancybox=False, framealpha=0.3)
    ax.set_xlabel('Number of Thread', fontweight='bold')
    ax.set_ylabel('Million Queries per Second', fontweight='bold')
    ax.grid(linestyle='--', linewidth=0.5)
    ax.set_xticks(np.array([1,8,16,32, 48]))

    adjustFigAspect(fig, aspect=0.7)


    fig.show()
    fig.savefig(fig_path, bbox_inches='tight', pad_inches = 0)


def main():
    data_cpu_in = sys.argv[1]
    data_fpga_in = sys.argv[2]
    fig_name = sys.argv[3]

    t_cpu =  np.genfromtxt(data_cpu_in, delimiter=',')[1:,:].astype(int)
    t_fpga =  np.genfromtxt(data_fpga_in, delimiter=',')[1:,:].astype(int)

    draw(t_cpu, t_fpga, fig_name)


if __name__ == '__main__':
    main()


==> figures/draw_scripts/util.py <==
def adjustFigAspect(fig,aspect=1):
    '''
    Adjust the subplot parameters so that the figure has the correct
    aspect ratio.
    '''
    xsize,ysize = fig.get_size_inches()
    minsize = min(xsize,ysize)
    xlim = .4*minsize/xsize
    ylim = .4*minsize/ysize
    if aspect < 1:
        xlim *= aspect
    else:
        ylim /= aspect
    fig.subplots_adjust(left=.5-xlim,
                        right=.5+xlim,
                        bottom=.5-ylim,
                        top=.5+ylim)

